PowerAttention: Exponentially Scaling of Receptive Fields for Effective Sparse Attention

Large Language Models (LLMs) face efficiency bottlenecks due to the quadratic complexity of the attention mechanism when processing long contexts. Sparse attention methods offer a promising solution, but existing approaches often suffer from incomplete effective context and/or require complex implementation of pipeline. We present a comprehensive analysis of sparse attention for autoregressive LLMs from the respective of receptive field, recognize the suboptimal nature of existing methods for expanding the receptive field, and introduce PowerAttention, a novel sparse attention design that facilitates effective and complete context extension through the theoretical analysis. PowerAttention achieves exponential receptive field growth in $d$-layer LLMs, allowing each output token to attend to $2^d$ tokens, ensuring completeness and continuity of the receptive field. Experiments demonstrate that PowerAttention outperforms existing static sparse attention methods by $5\sim 40\%$, especially on tasks demanding long-range dependencies like Passkey Retrieval and RULER, while maintaining a comparable time complexity to sliding window attention. Efficiency evaluations further highlight PowerAttention's superior speedup in both prefilling and decoding phases compared with dynamic sparse attentions and full attention ($3.0\times$ faster on 128K context), making it a highly effective and user-friendly solution for processing long sequences in LLMs.

==> Codes/powerattention.py <==
# Note: this file is unused and left here for a reference.

# q_idx [M, 1]: The indices of the query
# kv_idx [1, N]: The indices of the key-value
# block_size (int): The size of the CUDA block
# window_size (int): The block size of the sliding window

# build sink token mask
mask_sink = kv_idx < block_size # [1, N]

# build sliding window mask
blk_qk = q_idx // block_size - kv_idx // block_size # [M, N]
mask_window = blk_qk < window_size # [M, N]

# build PowerAttention mask
mask_power = (blk_qk & (blk_qk - 1)) == 0 # [M, N]

# ensure causality
causal = q_idx >= kv_idx # [M, N]

# combine all masks
mask = causal & (mask_window | mask_power | mask_sink) # [M, N]
